Directed graphs without rainbow triangles

One of the most fundamental results in graph theory is Mantel's theorem which determines the maximum number of edges in a triangle-free graph of order $n$. Recently a colorful variant of this problem has been solved. In such a variant we consider $c$ graphs on a common vertex set, thinking of each graph as edges in a distinct color, and want to determine the smallest number of edges in each color which guarantees existence of a rainbow triangle. Here, we solve the analogous problem for directed graphs without rainbow triangles, either directed or transitive, for any number of colors. The constructions and proofs essentially differ for $c=3$ and $c \geq 4$ and the type of the forbidden triangle. Additionally, we also solve the analogous problem in the setting of oriented graphs.

==> anc/verification_output.txt <==
Edges between each pair of vertices are decoded by 8 binary digits.
The existance of an edge in color i is represented by the bit number 2i-1,
while an edge in the reverse direction is represented by the bit number 2i.

Verifying the bound between 111100 in X_12 and 111100 in X_12:
 obtained bound: 16. 
Verifying the bound between 111100 in X_12 and 110101 in Y_1:
 obtained bound: 12. 
Verifying the bound between 111100 in X_12 and 110110 in Y_1:
 obtained bound: 12. 
Verifying the bound between 111100 in X_12 and 110100 in Z_1:
 obtained bound: 14. 
Verifying the bound between 111100 in X_12 and 110001 in Z_1:
 obtained bound: 12. 
Verifying the bound between 110101 in Y_1 and 110101 in Y_1:
 obtained bound: 13. 
Verifying the bound between 110101 in Y_1 and 110110 in Y_1:
 obtained bound: 12. 
Verifying the bound between 110110 in Y_1 and 110110 in Y_1:
 obtained bound: 12. 
Verifying the bound between 110101 in Y_1 and 011101 in Y_2:
 obtained bound: 12. 
Verifying the bound between 110101 in Y_1 and 011110 in Y_2:
 obtained bound: 12. 
Verifying the bound between 110110 in Y_1 and 011110 in Y_2:
 obtained bound: 12. 
Verifying the bound between 110101 in Y_1 and 110100 in Z_1:
 obtained bound: 13. 
Verifying the bound between 110110 in Y_1 and 110100 in Z_1:
 obtained bound: 12. 
Verifying the bound between 110101 in Y_1 and 011100 in Z_2:
 obtained bound: 12. 
Verifying the bound between 110101 in Y_1 and 001101 in Z_2:
 obtained bound: 12. 
Verifying the bound between 110110 in Y_1 and 011100 in Z_2:
 obtained bound: 12. 
Verifying the bound between 110110 in Y_1 and 001101 in Z_2:
 obtained bound: 12. 


==> anc/verification_script.py <==
# A program to verify inequality (3) in the paper "Directed graphs without rainbow triangles"
# by S. Babinski, A. Grzesik and M. Prorok

# Edges between each pair of vertices are decoded by 8 binary digits.
# The existance of an edge in color i is represented by the bit number 2i-1,
# while an edge in the reverse direction is represented by the bit number 2i.  

# An auxiliary procedure reversing a given edge.
def reverse(a):
  b = (a&0b010101)<<1 
  b += (a&0b101010)>>1
  return b

# A procedure checking if given three edges contain a rainbow directed triangle.
def checktriangle(a,b,c):
   if (a & (b<<2) & (c<<4)): return 1
   if (a & (b<<4) & (c<<2)): return 2
   if ((a<<2) & b & (c<<4)): return 3
   if ((a<<2) & (b<<4) & c): return 4
   if ((a<<4) & b & (c<<2)): return 5
   if ((a<<4) & (b<<2) & c): return 6
   return 0

# A procedure for counting the maximum number of edges between the endpoints of two given edges.
# The imput consists of two pairs of edges a and b, and two (possibly empty) lists of forbidden edges:
# - edges forbidden between any pair of vertices between a and b,
# - additional edges forbidden to appear simultanously from both endpoints of a. 
def checkmatching(a,b,forblist1,forblist2):
   triples = []
   for a1b1 in range(64):
      forbedge=0
      for f in forblist1: 
        if (a1b1&f==f): forbedge=1 
      if forbedge: continue
      for a1b2 in range(64):
         forbedge=0
         for f in forblist1: 
           if (a1b2&f==f): forbedge=1 
         if forbedge: continue
         if checktriangle(b,reverse(a1b2),a1b1)>0: continue
         for a2b1 in range(64):
            forbedge=0
            for f in forblist1: 
              if (a2b1&f==f): forbedge=1 
            if forbedge: continue
            if checktriangle(a,a2b1,reverse(a1b1))>0: continue
            for a2b2 in range(64):
               forbedge=0
               for f in forblist1: 
                 if (a2b2&f==f): forbedge=1 
               if forbedge: continue
               forbedge1=0
               forbedge2=0
               for f in forblist2:
                  if (a1b1&f==f or a1b2&f==f): forbedge1=1 
                  if (a2b1&f==f or a2b2&f==f): forbedge2=1
               if (forbedge1+forbedge2==2): continue               
               if checktriangle(a,a2b2,reverse(a1b2))>0: continue
               if checktriangle(b,reverse(a2b2),a2b1)>0: continue
               edgecount = [0,0,0]
               edgecount[0] = (a1b1&1) + ((a1b1>>1)&1) + (a1b2&1) + ((a1b2>>1)&1) + (a2b1&1) + ((a2b1>>1)&1) + (a2b2&1) + ((a2b2>>1)&1)            
               edgecount[1] = ((a1b1>>2)&1) + ((a1b1>>3)&1) + ((a1b2>>2)&1) + ((a1b2>>3)&1) + ((a2b1>>2)&1) + ((a2b1>>3)&1) + ((a2b2>>2)&1) + ((a2b2>>3)&1)
               edgecount[2] = ((a1b1>>4)&1) + ((a1b1>>5)&1) + ((a1b2>>4)&1) + ((a1b2>>5)&1) + ((a2b1>>4)&1) + ((a2b1>>5)&1) + ((a2b2>>4)&1) + ((a2b2>>5)&1)
               triples.append(edgecount)
   maximals = [0,0,0,0]
   for triple in triples:
      if maximals[0] < triple[0]+triple[1]+triple[2]: maximals[0] = triple[0]+triple[1]+triple[2]
      for i in range(2): 
        for j in range(i+1,3): 
          if maximals[i+j] < triple[i]+triple[j]: maximals[i+j] = triple[i]+triple[j]
   print(" obtained bound: " + str(maximals[0]) + ". ")



print("Edges between each pair of vertices are decoded by 8 binary digits.")
print("The existance of an edge in color i is represented by the bit number 2i-1,")
print("while an edge in the reverse direction is represented by the bit number 2i.\n")

# list of forbidden edges in V\X and from a vertex in V\X to both endpoints of a pair in X
listX = [0b111100,0b110011,0b001111] 

print("Verifying the bound between 111100 in X_12 and 111100 in X_12:")
checkmatching(0b111100,0b111100,[],[])

print("Verifying the bound between 111100 in X_12 and 110101 in Y_1:")
checkmatching(0b111100,0b110101,[],listX)
print("Verifying the bound between 111100 in X_12 and 110110 in Y_1:")
checkmatching(0b111100,0b110110,[],listX)

print("Verifying the bound between 111100 in X_12 and 110100 in Z_1:")
checkmatching(0b111100,0b110100,[],listX)
print("Verifying the bound between 111100 in X_12 and 110001 in Z_1:")
checkmatching(0b111100,0b110001,[],listX)

print("Verifying the bound between 110101 in Y_1 and 110101 in Y_1:")
checkmatching(0b110101,0b110101,listX,[])
print("Verifying the bound between 110101 in Y_1 and 110110 in Y_1:")
checkmatching(0b110101,0b110110,listX,[])
print("Verifying the bound between 110110 in Y_1 and 110110 in Y_1:")
checkmatching(0b110110,0b110110,listX,[])

print("Verifying the bound between 110101 in Y_1 and 011101 in Y_2:")
checkmatching(0b110101,0b011101,listX,[])
print("Verifying the bound between 110101 in Y_1 and 011110 in Y_2:")
checkmatching(0b110101,0b011110,listX,[])
print("Verifying the bound between 110110 in Y_1 and 011110 in Y_2:")
checkmatching(0b110110,0b011110,listX,[])

print("Verifying the bound between 110101 in Y_1 and 110100 in Z_1:")
checkmatching(0b110101,0b110100,listX,[])
print("Verifying the bound between 110110 in Y_1 and 110100 in Z_1:")
checkmatching(0b110110,0b110100,listX,[])

print("Verifying the bound between 110101 in Y_1 and 011100 in Z_2:")
checkmatching(0b110101,0b011100,listX,[])
print("Verifying the bound between 110101 in Y_1 and 001101 in Z_2:")
checkmatching(0b110101,0b001101,listX,[])
print("Verifying the bound between 110110 in Y_1 and 011100 in Z_2:")
checkmatching(0b110110,0b011100,listX,[])
print("Verifying the bound between 110110 in Y_1 and 001101 in Z_2:")
checkmatching(0b110110,0b001101,listX,[])


